Towards Automated Boundary Value Testing with Program Derivatives and Search

A natural and often used strategy when testing software is to use input values at boundaries, i.e. where behavior is expected to change the most, an approach often called boundary value testing or analysis (BVA). Even though this has been a key testing idea for long it has been hard to clearly define and formalize. Consequently, it has also been hard to automate. In this research note we propose one such formalization of BVA by, in a similar way as to how the derivative of a function is defined in mathematics, considering (software) program derivatives. Critical to our definition is the notion of distance between inputs and outputs which we can formalize and then quantify based on ideas from Information theory. However, for our (black-box) approach to be practical one must search for test inputs with specific properties. Coupling it with search-based software engineering is thus required and we discuss how program derivatives can be used as and within fitness functions. This brief note does not allow a deeper, empirical investigation but we use a simple illustrative example throughout to introduce the main ideas. By combining program derivatives with search, we thus propose a practical as well as theoretically interesting technique for automated boundary value (analysis and) testing.

==> spikes/code_chef_add_multiply/code_chef_add_multiply.jl <==
include("../common_prg_derivative.jl")

# Abstracted version of the Code Chef Add Multiply problem:
#   https://www.codechef.com/SNCKEL17/problems/PLUSMUL
# This is the correct version with no bugs (I think).
function code_chef_add_multiply_correct(inputs::Vector{Int})
   sum(recursive_add_multiply_vcat(inputs)) 
end

function recursive_add_multiply_vcat(inputs::Vector{Int}, startpos = 1)
    numvalues = length(inputs) - startpos + 1
    if numvalues == 1
        return inputs[startpos:end]
    else
        subsums = recursive_add_multiply_vcat(inputs, startpos + 1)
        i = inputs[startpos]
        return vcat(map(v -> i+v, subsums), map(v -> i*v, subsums))
    end
end

function rand_int_vector(maxlen = 8, minval = -10, maxval = 10)
    n = rand(0:maxlen)
    res = Array(Int, n)
    for i in 1:length(res)
        res[i] = rand(minval:maxval)
    end
    res
end

function test_a_code_chef_add_multiply_implementation(impl::Function, 
    name::String = "Code Chef Add Multiply")

    @testset "Testing $name implementation" begin
        @test impl([1, 2, 4])    == 30
        @test impl([1, 1, 1])    == 8
        @test impl([1, 1, 1, 1]) == 20

        if impl != code_chef_add_multiply_correct
            for _ in 1:30
                inputs = rand_int_vector()
                expected = code_chef_add_multiply_correct(inputs)
                @test impl(inputs) == expected
            end
        end
    end
end

test_a_code_chef_add_multiply_implementation(code_chef_add_multiply_correct);



# Let's generate a set of random inputs
ins = unique([(rand_int_vector(),) for _ in 1:30])
l = input_pairs_by_prg_derivative(ins, code_chef_add_multiply_correct, 25)

# With more apt distance funcs
using Distances
function euclideanifsamelen(args1, args2)
    i1 = first(args1)
    i2 = first(args2)
    l1 = length(i1)
    l2 = length(i2)
    abs(l1 - l2) * 100 + ((l1 == l2) ? euclidean(i1, i2) : 1000)
end
l = input_pairs_by_prg_derivative(ins, code_chef_add_multiply_correct, 25; d_in = euclideanifsamelen)


==> spikes/common_prg_derivative.jl <==
using Base.Test
using Libz

compress(s::String) = read(ZlibDeflateInputStream(convert(Vector{UInt8}, s)))
compressed_len(s::String) = length(compress(s))

lexorder{S <: AbstractString}(elems::Vector{S}) = sort(elems)

function ncd(x::AbstractString, y::AbstractString, clen::Function = compressed_len)
    # Quick Lexorder of 2 elemens:
    if x > y
        x, y = y, x
    end

    cx = clen(x)
    cy = clen(y)
    mincxcy, maxcxcy = minmax(cx, cy)

    (clen(x * y) - mincxcy) / maxcxcy
end
ncd(x, y) = ncd(repr(x), repr(y))

# We wrap the sut so that we can return output even if there is an exception. We also include
# the arguments in the descriptor.
function safe_call_prg(args, prg::Function)
  try
    output = prg(args...)
    return (:valid, typeof(output), output)
  catch err
    return (:error, typeof(err), err)
  end
end

function prg_derivative_full(args1, args2, prg; safe = true, d_out::Function = ncd, d_in::Function = ncd, verbose = false)
    if safe
        out1 = safe_call_prg(args1, prg)
        out2 = safe_call_prg(args2, prg)
    else
        out1 = prg(args1...)
        out2 = prg(args2...)
    end

    # The program derivative is the quotient between the output and input distances
    d = d_out(out2, out1) / d_in(args2, args1)

    if verbose
        @show (d, args1, args2, out1, out2)
    end

    return (d, out1, out2)
end

prg_derivative(args1, args2, prg; options...) = first(prg_derivative_full(args1, args2, prg; options...))

using Combinatorics

# And then we order the pairs of inputs by their prg derivative
function input_pairs_by_prg_derivative(inputs, prg, numinresult = 10; options...)
    res = Any[]
    for (i1, i2) in combinations(inputs, 2)
        d, o1, o2 = prg_derivative_full(i1, i2, prg; options...)
        if length(res) < numinresult
            push!(res, (d, i1, o1, i2, o2))
            sort!(res, rev=true, by = first)
        else
            dmin_of_best = first(last(res))
            if d > dmin_of_best
                res[end] = (d, i1, o1, i2, o2)
                sort!(res, rev=true, by = first)
            end
        end
    end
    res
end

# Given a set of mutation operators we can hillclimb to larger derivatives by applying
# the mutations until we no longer get any improvements.

mutate(i::Int) = (rand() < 0.5) ? (i+1) : (i-1)
mutate(f::Float64) = (rand() < 0.5) ? (f*0.99) : (f*1.01)
mutate{T}(f::Tuple{T}) = (rand() < 0.5) ? (f*0.99) : (f*1.01)

function mutate{T <: Any}(ary::Vector{T}; copyary = true)
    newary = copyary ? deepcopy(ary) : ary
    if rand() < 0.50
        # Mutate element
        i = rand(1:length(ary))
        newary[i] = mutate(ary[i])
    else
        l = length(ary)
        if l > 0 && rand() < 0.80
            # Subtract element
            i = rand(1:l)
            deleteat!(newary, i)
        else
            # Copy an element
            i = rand(1:l)
            push!(newary, ary[i])
        end
    end
    return newary
end

seedinput = Number[1]
prg = code_chef_add_multiply_correct
function stepwise_search_for_higher_prg_derivatives(seedinput, prg, numreps = 100)
    i1 = seedinput
    i2 = mutate(i1)
    d = prg_derivative((i1,), (i2,), prg)
    res = [(d, i1, i2)]
    for _ in 1:numreps
        ialt = mutate(i2; copyary = true)
        dalt = prg_derivative((i1,), (ialt,), prg)
        push!(res, (dalt, i1, ialt))
        if dalt > d
            d = dalt
            i2 = ialt
        end
    end
    return (d, i1, i2, res)
end

==> spikes/config.jl <==
using Pkg

Pkg.add("Libz")
Pkg.add("Combinatorics")
Pkg.add("Statistics")
Pkg.add("CodecBzip2")
Pkg.add("LinearAlgebra")


==> spikes/illustrative_example/illustrative_example.jl <==
# Illustrative example.
# Assume valid inputs are 0 <= x <= 6 and 0 <= y <= 6 and x + y <= 6.
# But note that the order in which we implement these input validity checks actually
# makes a difference for which case is returned.

using CodecBzip2, Combinatorics, LinearAlgebra, Statistics # use compressor = Bzip2Compressor below
# Don't use CoedcZlib since it requires longer strings to start compressing...
#using CodecZlib # use compressor = ZlibCompressor below

function compressed_length(str::AbstractString, compressor = Bzip2Compressor)
    length(transcode(compressor, str))
end

function lexsortmerge(s1::AbstractString, s2::AbstractString)
    (s1 < s2) ? (s1 * s2) : (s2 * s1)
end

function ncdcalc(lenc1::I, lenc2::I, lenc12::I) where {I<:Integer}
    minval, maxval = minmax(lenc1, lenc2)
    (lenc12 - minval) / maxval
end

function ncd(s1::AbstractString, s2::AbstractString, compressor = Bzip2Compressor)
    lc1 = compressed_length(s1, compressor)
    lc2 = compressed_length(s2, compressor)
    lc12 = compressed_length(lexsortmerge(s1, s2), compressor)
    ncdcalc(lc1, lc2, lc12)
end

function sut1(x, y)
  if x < 0
    throw("x is too small")
  elseif x > 6
    throw("x is too large")
  elseif y < 0
    throw("y is too small")
  elseif y > 6
    throw("y is too large")
  elseif x + y > 7
    throw("sum of x and y is too large")
  else
    return round(x+y, digits=1)
  end
end

function sut2(x, y)
  if !( (0 <= x <= 6) && (0 <= y <= 6) && (x + y <= 7) )
    throw("invalid inputs")
  else
    return x + y
  end
end

# We wrap the sut so that we can return output even if there is an exception. We also include
# the arguments in the descriptor.
function safe_sut(args, sut)
  try
    result = sut(args...)
    return (:valid, typeof(result), result)
  catch err
    return (:error, typeof(err), err)
  end
end

# Calculating the border-focus for SUT1 given two input values that are numeric vectors.
function border_focus_euclidean(t1, t2, sut)
  if t1 == t2
    return 0.0
  end
  safe_result1 = safe_sut(t1, sut)
  safe_result2 = safe_sut(t2, sut)
  input_distance = norm(t2 .- t1) # Euclidean distance
  ncd(string(safe_result1), string(safe_result2)) / input_distance
end

delta(minval, maxval, numvals) = (maxval - minval) / numvals

# Create heatmap that shows the average border-focus value for points in a grid.
function tile_plot_data(sut, ranges, numPointsPerRange = 20, numSamplesPerPoint = 30, divisor = 5)
  valuesperrange = map(ranges) do range
   minrange, maxrange = range
   collect(minrange:delta(minrange, maxrange, numPointsPerRange):maxrange)
  end
  deltaperrange = map(r -> delta([r..., numPointsPerRange]...), ranges)
  nranges = length(ranges)
  results = zeros(numPointsPerRange^nranges, 2*nranges + 1)
  i = 1
  allidxs = vcat(map(_ -> collect(1:numPointsPerRange), 1:nranges)...)
  for idxs in unique(combinations(allidxs, nranges))
    point = map(i -> valuesperrange[i][idxs[i]], 1:nranges)
    border_focus_values = map(1:numSamplesPerPoint) do i
      neighbor = point .+ deltaperrange .* randn(nranges) / divisor
      border_focus_euclidean(point, neighbor, sut)
    end
    results[i, 1:nranges] = point
    results[i, (nranges+1):(2*nranges)] = idxs
    results[i, end] = mean(border_focus_values)
    i += 1
  end
  results
end

function writecsv(filename, data)
  println("Writing csv file: ", filename)
  fh = open(filename, "w")
  println(fh, "xArg,yArg,xOrder,yOrder,AvgBorderFocus")
  for i in 1:size(data, 1)
    map(v -> print(fh, v, ","), data[i,1:end-1])
    println(fh, data[i,end])
  end
  close(fh)
  return filename
end

function ggplot2_tile_plot_script(csvfilename, plotfilename)
  script = """
  data <- read.csv("$csvfilename")
  data\$avgBorderFocus <- cut(log(data\$AvgBorderFocus), breaks = 9, right = FALSE)
  library(ggplot2)
  library(RColorBrewer)
  p <- ggplot(data, aes(x=xArg, y=yArg, fill=avgBorderFocus)) + geom_tile() + 
         scale_fill_brewer(palette = "YlOrRd") + theme_bw();
  ggsave(filename = "$plotfilename", plot = p, width = 9, height = 7)
  """
end

function ggplot2_tile_plot(data, filename)
  csvfile = writecsv(pwd() * "/" * filename * ".csv", data)
  fh = open("temp.R", "w")
  plotfilename = pwd() * "/" * filename * ".png"
  println(fh, ggplot2_tile_plot_script(csvfile, plotfilename))
  close(fh)
  run(`Rscript temp.R`)
  plotfilename
end

ranges = [(-2, 8), (-2, 8)]
#sut = sut1
#numPointsPerRange = 10
#numSamplesPerPoint = 2
#@time tpd5a = tile_plot_data(sut1, ranges, 10, 100, 5)

#@time tpd5 = tile_plot_data(sut1, ranges, 50, 100, 5)
#ggplot2_tile_plot(tpd5, "test_div5")

@time t = tile_plot_data(sut1, ranges, 100, 500, 200)
ggplot2_tile_plot(t, "sut1_100vals_500samples_divisor200_error")

#@time t2 = tile_plot_data(sut2, ranges, 100, 500, 200)
#ggplot2_tile_plot(t2, "sut2_100vals_500samples_divisor200")

#border_focus_euclidean((1.99, 9), (2.01, 9), sut1)


==> spikes/illustrative_example/prettyPrint.R <==
library(ggplot2)
library(RColorBrewer)

pretty <- function(experiment) {
        data <- read.csv(paste(experiment,"csv", sep = "."))
        data$avgBorderFocus <- cut(log(data$AvgBorderFocus), breaks = 9, right = FALSE)
        p <- ggplot(data, aes(x=xArg, y=yArg, fill=avgBorderFocus)) + geom_tile() + 
        scale_fill_brewer(palette = "YlOrRd") + 
        xlab("x") +
        ylab("y") +
        scale_x_continuous(breaks=c(-2, 0, 6, 8)) +
        scale_y_continuous(breaks=c(-2, 0, 6, 8)) +
        guides(fill=guide_legend(title="Color Scale")) +
        #scale_fill_discrete(name = "Color Scale") +
        theme(axis.text = element_text(size=30, face = "bold"),
                axis.title = element_text(size=36,face="bold"),
                axis.title.y = element_text(size=36,face="bold", angle = 0, vjust = .5),
                legend.title = element_text(size = 26, face="bold"),
                legend.text = element_text(size = 24));
        ggsave(filename = paste(experiment, "pdf", sep = "."), plot = p, width = 9, height = 7)
}

pretty("sut1_100vals_500samples_divisor200_error")
pretty("sut1_100vals_500samples_divisor200")

==> spikes/illustrative_example/temp.R <==

data <- read.csv("/home/feldob/Dropbox/Apps/Overleaf/Automated Boundary Value Testing with Program Derivatives/spikes/illustrative_example/sut1_100vals_500samples_divisor200_error.csv")
data$avgBorderFocus <- cut(log(data$AvgBorderFocus), breaks = 9, right = FALSE)
library(ggplot2)
library(RColorBrewer)
p <- ggplot(data, aes(x=xArg, y=yArg, fill=avgBorderFocus)) + geom_tile() + 
       scale_fill_brewer(palette = "YlOrRd") + theme(axis.text=element_text(size=12),
        axis.title=element_text(size=14,face="bold"));
ggsave(filename = "/home/feldob/Dropbox/Apps/Overleaf/Automated Boundary Value Testing with Program Derivatives/spikes/illustrative_example/sut1_100vals_500samples_divisor200_error.pdf", plot = p, width = 9, height = 7)

==> spikes/illustrative_example_inside_diamond/inside_diamond.jl <==
immutable Point
  x::Float64
  y::Float64
end

# Define a function that has a fixed diamond shape at coordinates 
# [(25, 50), (50, 75), (75, 50), (50, 25)] and that 
#   returns :inside   if a point is inside the shape, 
#   returns :outside  if outside the shape, and 
#   returns :invalid  if point has any negative coordinate.

const DiamondShape = map(t -> Point(t...), [(25, 50), (50, 75), (75, 50), (50, 25)])

function inside_diamond(p::Point)
  if p.x < 0 || p.y < 0
    return :invalid
  end
  on_or_inside_polygon(p, DiamondShape) ? :inside : :outside
end

# Based on the code of Randolph Franklin on this page:
#   http://web.archive.org/web/20110314030147/http://paulbourke.net/geometry/insidepoly/
function on_or_inside_polygon(p::Point, polygon::Vector{Point})
  numvertices = length(polygon)
  isinside = false
  j = numvertices - 1
  for i in 0:(numvertices-1)
    j = 1 + (i+1) % numvertices
    pi, pj = polygon[i+1], polygon[j]
    if ((((pi.y <= p.y) && (p.y < pj.y)) ||
         ((pj.y <= p.y) && (p.y < pi.y))) &&
            (p.x < (pj.x - pi.x) * (p.y - pi.y) / (pj.y - pi.y) + pi.x))
      isinside = !isinside
    end
  end
  return isinside
end

@show inside_diamond(Point(-1, 0))
@show inside_diamond(Point(50, 50))
@show inside_diamond(Point(24, 50))
@show inside_diamond(Point(25, 50))
@show inside_diamond(Point(74, 50))
@show inside_diamond(Point(75, 50)) # This shows the subtle bug, this one shoudl be on_or_inside not outside!
@show inside_diamond(Point(76, 50))



==> spikes/illustrative_search/illustrative_search.jl <==
# Illustrative example.
# Assume valid inputs are 2 <= x <= 8 and 2 <= y <= 8 and x + y <= 10.
# But note that the order in which we implement these input validity checks actually
# makes a difference for which case is returned.

function sut1(x, y)
  if x < 2
    throw("x is too small")
  elseif x > 8
    throw("x is too large")
  elseif y < 2
    throw("y is too small")
  elseif y > 8
    throw("y is too large")
  elseif x + y > 10
    throw("sum of x and y is too large")
  else
    return x + y
  end
end

function sut2(x, y)
  if !( (2 <= x <= 8) && (2 <= y <= 8) && (x + y <= 10) )
    throw("invalid inputs")
  else
    return x + y
  end
end

# We wrap the sut so that we can return output even if there is an exception. We also include
# the arguments in the descriptor.
function safe_sut(args, sut)
  try
    result = sut(args...)
    return (:valid, typeof(result), result)
  catch err
    return (:error, typeof(err), err)
  end
end

using InfoTheory

shortenfloats(str, len = 4) = replace(str, r"(\d+)\.(\d+)", s -> string(round(float(s), len)))
# NCD with shortened floats so they do not dominate with many non-significant digits
ncdsf(o1, o2; len = 4) = ncd(shortenfloats(string(o1), len), shortenfloats(string(o1), len))

# Calculating the border-focus for SUT1 given two input values that are numeric vectors.
function border_focus_euclidean(t1, t2, sut; verbose = false, ncdfunc = ncdsafe)
  if t1 == t2
    return 0.0
  end
  safe_result1 = safe_sut(t1, sut)
  safe_result2 = safe_sut(t2, sut)
  input_distance = norm(t2 .- t1) # Euclidean distance
  ncdval = ncdsafe(safe_result1, safe_result2)
  bfe = ncdval / input_distance
  if verbose
    println("t1 = $t1, t2 = $t2, r1 = $safe_result1, r2 = $safe_result2, input_distance = $input_distance, ncd = $ncdval, bfe = $bfe")
  end
  bfe
end

delta(minval, maxval, numvals) = (maxval - minval) / numvals

# Create heatmap that shows the average border-focus value for points in a grid.
function tile_plot_data(sut, ranges, numPointsPerRange = 20, numSamplesPerPoint = 30, divisor = 5)
  valuesperrange = map(ranges) do range
   minrange, maxrange = range
   collect(minrange:delta(minrange, maxrange, numPointsPerRange):maxrange)
  end
  deltaperrange = map(r -> delta([r..., numPointsPerRange]...), ranges)
  nranges = length(ranges)
  results = zeros(numPointsPerRange^nranges, 2*nranges + 1)
  i = 1
  allidxs = vcat(map(_ -> collect(1:numPointsPerRange), 1:nranges)...)
  for idxs in unique(combinations(allidxs, nranges))
    point = map(i -> valuesperrange[i][idxs[i]], 1:nranges)
    border_focus_values = map(1:numSamplesPerPoint) do i
      neighbor = point .+ deltaperrange .* randn(nranges) / divisor
      border_focus_euclidean(point, neighbor, sut)
    end
    results[i, 1:nranges] = point
    results[i, (nranges+1):(2*nranges)] = idxs
    results[i, end] = mean(border_focus_values)
    i += 1
  end
  results
end

function writecsv(filename, data)
  println("Writing csv file: ", filename)
  fh = open(filename, "w")
  println(fh, "xArg,yArg,xOrder,yOrder,AvgBorderFocus")
  for i in 1:size(data, 1)
    map(v -> print(fh, v, ","), data[i,1:end-1])
    println(fh, data[i,end])
  end
  close(fh)
  return filename
end

function ggplot2_tile_plot_script(csvfilename, plotfilename)
  script = """
  data <- read.csv("$csvfilename")
  data\$avgBorderFocus <- cut(log(data\$AvgBorderFocus), breaks = 9, right = FALSE)
  library(ggplot2)
  library(RColorBrewer)
  p <- ggplot(data, aes(x=xArg, y=yArg, fill=avgBorderFocus)) + geom_tile() + 
         scale_fill_brewer(palette = "YlOrRd") + theme_bw();
  ggsave(filename = "$plotfilename", plot = p, width = 9, height = 7)
  """
end

function ggplot2_tile_plot(data, filename)
  csvfile = writecsv(pwd() * "/" * filename * ".csv", data)
  fh = open("temp.R", "w")
  plotfilename = pwd() * "/" * filename * ".png"
  println(fh, ggplot2_tile_plot_script(csvfile, plotfilename))
  close(fh)
  run(`Rscript temp.R`)
  plotfilename
end

# Search for a pair of points that maximize the border focus.
using NLopt

fevals = 0 # keep track of # function evaluations
opttrace = Any[]

function borderfocusfitness(x::Vector, grad::Vector)
  global fevals
  fevals::Int += 1
  lbfe = log(border_focus_euclidean(round(x[1:2], 3), round(x[3:4], 3), sut1))
  println((fevals, x, lbfe))
  #push!(opttrace, (fevals, x, lbfe))
  lbfe
end

setup_opt(alg) = begin
  opt = Opt(alg, 4)
  lower_bounds!(opt,  0.0 * ones(4))
  upper_bounds!(opt, 10.0 * ones(4))
  xtol_abs!(opt, 1e-4)
  ftol_abs!(opt, 1e-4)
  maxtime!(opt, 3.0)
  max_objective!(opt, borderfocusfitness)
  opt
end

report(x) = begin
  border_focus_euclidean(x[1:2], x[3:4], sut1; verbose = true)
end

opt1 = setup_opt(:GN_DIRECT_L)
#opt1 = setup_opt(:GN_ISRES)
#opt1 = setup_opt(:GN_CRS2_LM)
#opt1 = setup_opt(:GN_ESCH)
opt2 = setup_opt(:LN_COBYLA)
(minf1,minx1,ret1) = optimize(opt1, 10.0*rand(4))
(minf2,minx2,ret2) = optimize(opt2, minx1)
report(minx1)
report(minx2)

# Start on each side of border and see if local search finds it
(minfix1f,minfix1x,minfix1ret) = optimize(opt2, [1.9, 0.0, 2.1, 0.0])
report(minfix1x)

==> spikes/stepwise_illustration/common.jl <==
using InfoTheory
using JSON

shortenfloats(str, len = 4) = replace(str, r"(\d+)\.(\d+)", s -> string(round(float(s), len)))

# NCD with shortened floats so they do not dominate with many non-significant digits
ncdsf(o1, o2; len = 4) = ncd(shortenfloats(string(o1), len), shortenfloats(string(o1), len))

# We have many different ways to serialize a string before we apply NCD:
serialize_dict_as_json(d) = json(d)
serialize_dict_as_tuple(d) = tuple(map(k -> d[k], sort(collect(keys(d))))...)
serialize_dict_w_serialize(d) = begin
  buf = IOBuffer()
  serialize(buf, d)
  takebuf_string(buf)
end
dont_serialize(d) = d
serialize_dict_as_string(d) = string(d)

# We wrap the sut so that we can return output even if there is an exception.
function safe_sut_wo_args(args, sut)
  local summary, result
  try
    result = sut(args...)
    summary = {
      :execution_status => :valid, 
      :result => result,
    }
  catch err
    summary = {
      :execution_status => :error, 
      :result => err,
    }
  end
  summary[:return_type] = typeof(summary[:result])
  summary
end

safe_sut_w_args(args, sut) = begin
  s = safe_sut_wo_args(args, sut)
  s[:args] = args
  s
end

# There is also an option not to wrap. You have to be sure it cannot raise exceptions thouhg...
unsafe_sut(args, sut) = sut(args...)

euclidean_dist{T <: Number}(t1::T, t2::T) = float(abs(t1 - t2))
euclidean_dist(t1, t2) = norm(t1 .- t2)

# Calculate the border focus given two test inputs t1 and t2 and a sut.
function border_focus(t1, t2, sut; 
  safeSutFunc = safe_sut_wo_args,
  serializeFunc = serialize_dict_as_string,
  distOutputs = ncdsf, distInputs = ncdsf,
  verbose = false)

  if t1 == t2
    return 0.0
  end
  output1 = serializeFunc(safeSutFunc(t1, sut))
  output2 = serializeFunc(safeSutFunc(t2, sut))
  output_dist = distOutputs(output1, output2)
  input_dist = distInputs(t1, t2)
  bfe = output_dist / input_dist
  if verbose
    println("t1 = $t1, o1 = $output1\nt2 = $t2, o2 = $output2\n  input_dist = $input_distance, output_dist = $output_dist\n  bfe = $bfe")
  end
  bfe

end

bfe_euclidean_euclidean(t1, t2, sut; options...) = border_focus(t1, t2, sut; 
  distOutputs = euclidean_dist, distInputs = euclidean_dist, 
  serializeFunc = dont_serialize, safeSutFunc = unsafe_sut, options...)

bfe_ncd_string_wo_args_euclidean(t1, t2, sut; options...) = border_focus(t1, t2, sut; 
  distOutputs = ncd, distInputs = euclidean_dist, 
  serializeFunc = serialize_dict_as_string, safeSutFunc = safe_sut_wo_args,
  options...)

bfe_ncd_json_wo_args_euclidean(t1, t2, sut; options...) = border_focus(t1, t2, sut; 
  distOutputs = ncd, distInputs = euclidean_dist, 
  serializeFunc = serialize_dict_as_json, safeSutFunc = safe_sut_wo_args,
  options...)

bfe_ncd_tuple_wo_args_euclidean(t1, t2, sut; options...) = border_focus(t1, t2, sut; 
  distOutputs = ncd, distInputs = euclidean_dist, 
  serializeFunc = serialize_dict_as_tuple, safeSutFunc = safe_sut_wo_args,
  options...)

bfe_ncdsf_string_wo_args_euclidean(t1, t2, sut; options...) = border_focus(t1, t2, sut; 
  distOutputs = ncdsf, distInputs = euclidean_dist, 
  serializeFunc = serialize_dict_as_string, safeSutFunc = safe_sut_w_args,
  options...)


==> spikes/stepwise_illustration/plotting.jl <==
delta(minval, maxval, numvals) = (maxval - minval) / numvals

# Create heatmap that shows the average border-focus value for points in a grid.
function tile_plot_data(sut, ranges, numPointsPerRange = 20, numSamplesPerPoint = 30, divisor = 5,
  bfeFunc = border_focus_euclidean, summaryFunc = mean)
  valuesperrange = map(ranges) do range
   minrange, maxrange = range
   collect(minrange:delta(minrange, maxrange, numPointsPerRange):maxrange)
  end
  deltaperrange = map(r -> delta([r..., numPointsPerRange]...), ranges)
  nranges = length(ranges)
  results = zeros(numPointsPerRange^nranges, 2*nranges + 1)
  i = 1
  allidxs = vcat(map(_ -> collect(1:numPointsPerRange), 1:nranges)...)
  for idxs in unique(combinations(allidxs, nranges))
    point = map(i -> valuesperrange[i][idxs[i]], 1:nranges)
    border_focus_values = map(1:numSamplesPerPoint) do i
      neighbor = point .+ deltaperrange .* randn(nranges) / divisor
      bfeFunc(point, neighbor, sut)
    end
    results[i, 1:nranges] = point
    results[i, (nranges+1):(2*nranges)] = idxs
    results[i, end] = summaryFunc(border_focus_values)
    i += 1
  end
  results
end

function writecsv(filename, data)
  println("Writing csv file: ", filename)
  fh = open(filename, "w")
  println(fh, "xArg,yArg,xOrder,yOrder,AvgBorderFocus")
  for i in 1:size(data, 1)
    map(v -> print(fh, v, ","), data[i,1:end-1])
    println(fh, data[i,end])
  end
  close(fh)
  return filename
end

function ggplot2_tile_plot_script(csvfilename, plotfilename)
  script = """
  data <- read.csv("$csvfilename")
  data\$avgBorderFocus <- cut(log(data\$AvgBorderFocus + 0.00001), breaks = 9, right = FALSE)
  library(ggplot2)
  library(RColorBrewer)
  p <- ggplot(data, aes(x=xArg, y=yArg, fill=avgBorderFocus)) + geom_tile() + 
         scale_fill_brewer(palette = "YlOrRd") + theme_bw();
  ggsave(filename = "$plotfilename", plot = p, width = 9, height = 7)
  """
end

function ggplot2_tile_plot(data, filename)
  csvfile = writecsv(pwd() * "/" * filename * ".csv", data)
  fh = open("temp.R", "w")
  plotfilename = pwd() * "/" * filename * ".png"
  println(fh, ggplot2_tile_plot_script(csvfile, plotfilename))
  close(fh)
  run(`Rscript temp.R`)
  rm(csvfile)
  rm("temp.R")
  plotfilename
end

function plot_borderogram(sut, ranges, bfeFunc, filenamePrefix = ""; 
  numPointsPerRange = 10, numSamples = 30, divisor = 10, summaryFunc = mean)
  data = tile_plot_data(sut, ranges, numPointsPerRange, numSamples, divisor, bfeFunc, summaryFunc)
  filename = "borderogram_" * filenamePrefix * "_$(numPointsPerRange)points_$(numSamples)samples_divisor$(divisor)"
  ggplot2_tile_plot(data, filename)
end


==> spikes/stepwise_illustration/sut1_both_euclidean.jl <==
include("common.jl")
include("plotting.jl")

function sut1_both_euclidean(x, y)
  if (2 <= x <= 8) && (2 <= y <= 8) && (x + y <= 10)
    return x + y
  else
    return -1
  end
end

ArgRanges = [(0,10), (0,10)]

@time plot_borderogram(sut1_both_euclidean, ArgRanges, bfe_euclidean_euclidean; numPointsPerRange = 100, divisor = 100)

==> spikes/stepwise_illustration/sut1_minus1ifinvalid.jl <==
include("common.jl")
include("plotting.jl")

function sut1_minus1ifinvalid(x, y)
  if (2 <= x <= 8) && (2 <= y <= 8) && (x + y <= 10)
    return x + y
  else
    return -1
  end
end

ArgRanges = [(0,10), (0,10)]

@time plot_borderogram(sut1_minus1ifinvalid, ArgRanges, 
  bfe_ncd_string_wo_args_euclidean, "sut1_bfe_ncd_string_wo_arg_euclidean_median"; 
  numPointsPerRange = 100, divisor = 100, numSamples = 200, summaryFunc = median)

@time plot_borderogram(sut1_minus1ifinvalid, ArgRanges, 
  bfe_ncd_json_wo_args_euclidean, "sut1_bfe_ncd_json_wo_arg_euclidean_median"; 
  numPointsPerRange = 100, divisor = 100, numSamples = 200, summaryFunc = median)


==> spikes/stepwise_illustration/sut2_oneexception.jl <==
include("common.jl")
include("plotting.jl")

function sut2_oneexception(x, y)
  if (2 <= x <= 8) && (2 <= y <= 8) && (x + y <= 10)
    return x + y
  else
    throw("invalid input arguments")
  end
end

ArgRanges = [(0,10), (0,10)]

@time plot_borderogram(sut2_oneexception, ArgRanges, 
  bfe_ncd_string_wo_args_euclidean, "sut2_bfe_ncd_string_wo_arg_euclidean_median"; 
  numPointsPerRange = 100, divisor = 100, numSamples = 200, summaryFunc = median)

@time plot_borderogram(sut2_oneexception, ArgRanges, 
  bfe_ncd_json_wo_args_euclidean, "sut2_bfe_ncd_json_wo_arg_euclidean_median"; 
  numPointsPerRange = 100, divisor = 100, numSamples = 200, summaryFunc = median)


==> spikes/stepwise_illustration/sut3_manyexceptions.jl <==
include("common.jl")
include("plotting.jl")

function sut3_manyexceptions(x, y)
  if x < 2
    throw("x is too small")
  elseif x > 8
    throw("x is too large")
  elseif y < 2
    throw("y is too small")
  elseif y > 8
    throw("y is too large")
  elseif x + y > 10
    throw("sum of x and y is too large")
  else
    return x + y
  end
end

ArgRanges = [(0,10), (0,10)]

@time plot_borderogram(sut3_manyexceptions, ArgRanges, 
  bfe_ncd_string_wo_args_euclidean, "sut3_bfe_ncd_string_wo_arg_euclidean_median"; 
  numPointsPerRange = 100, divisor = 100, numSamples = 200, summaryFunc = median)

@time plot_borderogram(sut3_manyexceptions, ArgRanges, 
  bfe_ncd_json_wo_args_euclidean, "sut3_bfe_ncd_json_wo_arg_euclidean_median"; 
  numPointsPerRange = 100, divisor = 100, numSamples = 200, summaryFunc = median)


==> spikes/temp.R <==
data <- read.csv("/usr/myapp/sut1_100vals_500samples_divisor200.csv")
data$avgBorderFocus <- cut(log(data$AvgBorderFocus), breaks = 9, right = FALSE)
library(ggplot2)
library(RColorBrewer)
p <- ggplot(data, aes(x=xArg, y=yArg, fill=avgBorderFocus)) + geom_tile() + 
       scale_fill_brewer(palette = "YlOrRd") + theme_bw();
ggsave(filename = "/usr/myapp/sut1_100vals_500samples_divisor200.png", plot = p, width = 9, height = 7)


